Comment on "Self-Averaging Stochastic Kohn-Sham Density-Functional Theory"

In a recent Letter, Baer et al. present a stochastic method for Kohn-Sham density functional theory calculations. Their convergence criterion is the self-averaging total energy per electron, which requires a number of statistical samples that decreases with system size and enables a sublinear-scaling computational cost. However, the electron density, atomic forces, orbital energies, and many other physical quantities do not self-average, and this procedure causes their statistical errors to grow with system size. Convergence of non-self-averaging quantities requires that the number of samples be maintained with system size and is incompatible with a sublinear-scaling cost.

==> implementation.c <==
%auto-ignore
// tight-binding cube test of the stochastic electronic structure method
// SYNTAX: <executable> <nwidth/2> <tol>

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <time.h>
#include <fftw3.h>

#define BETA   30.0
#define NCHEBY 600
#define MIN_SAMPLE 8
#define MIN_TIME 5
#define MOD_PRINT 1e9

// external prototypes for LAPACK & FFTW3 calls
void dsyev_(char*,char*,int*,double*,int*,double*,double*,int*,int*);
void fftw_execute(); void fftw_destroy_plan(fftw_plan);
fftw_plan fftw_plan_r2r_dft_1d(int,double*,double*,fftw_r2r_kind,unsigned);

// orbital energy spectrum in [-6,6]
// occupation function is f(x) = 0.5*erfc(beta*x)
// beta = 30 & Chebyshev order = 600 gives a maximum error of <0.003

// determine Chebyshev coefficients of occupation function, f(E), with an FFT
void chebyfit(double beta, int ncheby, double *coeff)
{
  int i; double wt, *func; fftw_plan plan;
  func = (double*)malloc(sizeof(double)*ncheby);
  wt = 1.0/(double)ncheby;
  for(i=0 ; i<ncheby ; i++)
  { func[i] = wt*0.5*erfc(6.0*beta*cos(M_PI*((double)i+0.5)/(double)ncheby)); }
  plan = fftw_plan_r2r_1d(ncheby,func,coeff,FFTW_REDFT10,FFTW_ESTIMATE);
  fftw_execute(plan); fftw_destroy_plan(plan); free(func);
  coeff[0] *= 0.5; // different normalization for the T0 function
}

// calculate the frontier occupied orbital for ionization energy operator
void frontier_orbital(int n, double *psi)
{
  int i, ix, iy, iz, nmat = 2*n, lwork = 20*nmat;
  char cU = 'U', cV = 'V';
  double *hmat = (double*) malloc(sizeof(double)*nmat*nmat);
  double *ev = (double*) malloc(sizeof(double)*nmat);
  double *work = (double*) malloc(sizeof(double)*lwork);
  // setup the H matrix
  for(i=0 ; i<nmat*nmat ; i++) { hmat[i] = 0.0; }
  for(i=0 ; i<nmat-1 ; i++) { hmat[i+(i+1)*nmat] = hmat[(i+1)+i*nmat] = -1.0; }
  // diagonalize the H matrix with LAPACK
  dsyev_(&cV,&cU,&nmat,hmat,&nmat,ev,work,&lwork,&i);
  // form psi
  i = (n-1)*nmat;
  for(ix=0 ; ix<nmat ; ix++) for(iy=0 ; iy<nmat ; iy++) for(iz=0 ; iz<nmat ; iz++)
  { psi[ix+nmat*(iy+nmat*iz)] = hmat[ix+i]*hmat[iy+i]*hmat[iz+i]; }
  free(hmat); free(ev); free(work);
}

// H matrix-vector multiplication
void Hmatvec(int n, double wt, double *Hvec, double *vec)
{
  int i, ix, iy, iz;
  for(ix=0 ; ix<2*n ; ix++) for(iy=0 ; iy<2*n ; iy++) for(iz=0 ; iz<2*n ; iz++)
  {
    i = ix+2*n*(iy+2*n*iz);
    if(ix > 0) { Hvec[i] -= wt*vec[i-1]; }
    if(ix < 2*n-1) { Hvec[i] -= wt*vec[i+1]; }
    if(iy > 0) { Hvec[i] -= wt*vec[i-2*n]; }
    if(iy < 2*n-1) { Hvec[i] -= wt*vec[i+2*n]; }
    if(iz > 0) { Hvec[i] -= wt*vec[i-4*n*n]; }
    if(iz < 2*n-1) { Hvec[i] -= wt*vec[i+4*n*n]; }
  }
}

// 4 basic vector operations
void vzero(int size, double *vec)
{ int i; for(i=0 ; i<size ; i++) { vec[i] = 0.0; } }
void vadd2(int size, double wt, double *vec1, double *vec2)
{
  int i;
  for(i=0 ; i<size ; i++) { vec1[i] += wt*vec2[i]; }
}
double vprod(int size, double *vec1, double *vec2)
{
  int i; double ans = 0.0;
  for(i=0 ; i<size ; i++) { ans += vec1[i]*vec2[i]; }
  return ans;
}
void vrand(int size, double *vecr, double *veci)
{
  int i; double theta;
  for(i=0 ; i<size ; i++)
  { theta = 2*M_PI*rand()/RAND_MAX; vecr[i] = cos(theta); veci[i] = sin(theta); }
}

// Chebyshev f(H) matrix-vector multiplication (cyclic permutation of vectors in recurrence)
// NOTE: wt = 1/|Emax| to map spectrum of H to [-1,1]
void chebyloop(int n, int ncheby, double *coeff, double *vec, double **cvec)
{
  int i, size = pow(2*n,3); double wt = 1.0/6.0;
  for(i=0 ; i<ncheby ; i++)
  {
    vzero(size,cvec[(2+i)%3]);
    // iteration #0: copy vec into cvec[2]
    if(i == 0)
    {
      vadd2(size,1.0,cvec[(2+i)%3],vec);
      vzero(size,vec);
      vzero(size,cvec[(0+i)%3]);
      vzero(size,cvec[(1+i)%3]);
    }
    // iteration #1: cvec[2] = H*cvec[1], initialize solution
    else if(i == 1)
    { Hmatvec(n,wt,cvec[(2+i)%3],cvec[(1+i)%3]); }
    // standard Chebyshev iteration: cvec[2] = 2*H*cvec[1] - cvec[0]
    else
    {
      Hmatvec(n,2.0*wt,cvec[(2+i)%3],cvec[(1+i)%3]);
      vadd2(size,-1.0,cvec[(2+i)%3],cvec[(0+i)%3]);
    }
    // update solution
    vadd2(size,coeff[i],vec,cvec[(2+i)%3]);
  }
}

// stochastic sampling of the Chebyshev density matrix
int stochastic_method(int n, int ncheby, double *coeff, double *psi,
                      double *e_ave, double *e_dns, double *n_dns, double *e_ion, double tol, int mode)
{
  int i, h0, h[6], ix, iy, iz, ic, ns=0, size=pow(2*n,3), nwork = 0;
  double wt = 2.0/(double)size, theta, expval, ave, std;
  double *vecr = (double*) malloc(sizeof(double)*size);
  double *veci = (double*) malloc(sizeof(double)*size);
  double *vec2 = (double*) malloc(sizeof(double)*size);
  double **cvec = (double**) malloc(sizeof(double*)*3);
  for(i=0 ; i<3 ; i++) { cvec[i] = (double*) malloc(sizeof(double)*size); }
  for(i=0 ; i<4 ; i++) { e_ave[i] = e_dns[i] = n_dns[i] = e_ion[i] = 0.0; }
  // indices of neighboring sites near the center of the cube
  h0 = n+2*n*(n+2*n*n);
  h[0] = h0-1; h[1] = h0+1;
  h[2] = h0-2*n; h[3] = h0+2*n;
  h[4] = h0-4*n*n; h[5] = h0+4*n*n;
  // Loop over random vectors until target standard error is reached
  do
  {
    // Initialize the seed vector
    vrand(size,vecr,veci);
    // Chebyshev iteration
    chebyloop(n,ncheby,coeff,vecr,cvec);
    chebyloop(n,ncheby,coeff,veci,cvec);

    ns++;
    // average energy
    vzero(size,vec2);
    Hmatvec(n,wt,vec2,vecr);
    expval = vprod(size,vec2,vecr);
    vzero(size,vec2);
    Hmatvec(n,wt,vec2,veci);
    expval += vprod(size,vec2,veci);
    for(i=0 ; i<4 ; i++) { e_ave[i] += pow(expval,i+1); }
    // energy density
    expval = 0.0;
    for(i=0 ; i<6 ; i++) { expval -= vecr[h0]*vecr[h[i]]+veci[h0]*veci[h[i]]; }
    for(i=0 ; i<4 ; i++) { e_dns[i] += pow(expval,i+1); }
    // number density
    expval = pow(vecr[h0],2)+pow(veci[h0],2);
    for(i=0 ; i<4 ; i++) { n_dns[i] += pow(expval,i+1); }
    // ionization energy
    expval = pow(vprod(size,psi,vecr),2) + pow(vprod(size,psi,veci),2);
    for(i=0 ; i<4 ; i++) { e_ion[i] += pow(expval,i+1); }

    // 2 different convergence criteria
    if(mode == 0) { ave = e_ave[0]/ns; std = sqrt((e_ave[1]/ns-pow(ave,2))/ns); }
    else { ave = e_dns[0]/ns; std = sqrt((e_dns[1]/ns-pow(ave,2))/ns); }

    // print after a constant amount of work/time
    nwork += NCHEBY*size;
    if(nwork > MOD_PRINT)
    {
      nwork = 0;
      printf("%d %e %e\n",ns,ave,std);
    }
  }while(ns<MIN_SAMPLE || std>tol);
  // Convert running sums to averages
  for(i=0 ; i<4 ; i++)
  { e_ave[i] /= (double)ns; e_dns[i] /= (double)ns; n_dns[i] /= (double) ns; e_ion[i] /= (double)ns; }
  free(vecr); free(veci); free(vec2); free(cvec[0]); free(cvec[1]); free(cvec[2]); free(cvec);
  return ns;
}

int main(int argv, char **argc)
{
  int i, n, nb, ns, seed=1;
  double tol=1e-2, e_ave[4], e_dns[4], n_dns[4], e_ion[4], var, dvar, time, *coeff, *psi;
  clock_t ticktock;

  if(argv < 3)
  { printf("SYNTAX: <executable> <nwidth/2> <tol>\n"); exit(1); }

  sscanf(argc[1],"%d",&n);
  sscanf(argc[2],"%lf",&tol);
  srand(seed);

  // setup the Chebyshev coefficients in advance
  coeff = (double*)malloc(sizeof(double)*NCHEBY);
  chebyfit(BETA,NCHEBY,coeff);

  // setup the frontier orbital
  psi = (double*)malloc(sizeof(double)*pow(2*n,3));
  frontier_orbital(n,psi);

  // benchmark: run multiple times if runtime is less than MIN_TIME

  // convergence of E/N
  nb = 1;
  do
  {
    ticktock = clock();
    for(i=0 ; i<nb ; i++)
    { ns = stochastic_method(n,NCHEBY,coeff,psi,e_ave,e_dns,n_dns,e_ion,tol,0); }
    time = (double)(clock() - ticktock)/(double)(nb*CLOCKS_PER_SEC);
    nb *= 2;
  }while(time*nb < MIN_TIME);
  printf("#1: runtime = %e , ns = %d\n",time,ns);

  // convergence of the local energy density
  nb = 1;
  do
  {
    ticktock = clock();
    for(i=0 ; i<nb ; i++)
    { ns = stochastic_method(n,NCHEBY,coeff,psi,e_ave,e_dns,n_dns,e_ion,tol,1); }
    time = (double)(clock() - ticktock)/(double)(nb*CLOCKS_PER_SEC);
    nb *= 2;
  }while(time*nb < MIN_TIME);
  printf("#2: runtime = %e , ns = %d\n",time,ns);

  var = e_ave[1]-pow(e_ave[0],2);
  dvar = e_ave[3]-4*e_ave[2]*e_ave[0]+6*e_ave[1]*pow(e_ave[0],2)-3*pow(e_ave[0],4);
  printf("e_ave = %e +/- %e , var = %e +/- %e\n",e_ave[0],sqrt(var/ns),var,sqrt(dvar/ns));

  var = e_dns[1]-pow(e_dns[0],2);
  dvar = e_dns[3]-4*e_dns[2]*e_dns[0]+6*e_dns[1]*pow(e_dns[0],2)-3*pow(e_dns[0],4);
  printf("e_dns = %e +/- %e , var = %e +/- %e\n",e_dns[0],sqrt(var/ns),var,sqrt(dvar/ns));

  var = n_dns[1]-pow(n_dns[0],2);
  dvar = n_dns[3]-4*n_dns[2]*n_dns[0]+6*n_dns[1]*pow(n_dns[0],2)-3*pow(n_dns[0],4);
  printf("n_dns = %e +/- %e , var = %e +/- %e\n",n_dns[0],sqrt(var/ns),var,sqrt(dvar/ns));

  var = e_ion[1]-pow(e_ion[0],2);
  dvar = e_ion[3]-4*e_ion[2]*e_ion[0]+6*e_ion[1]*pow(e_ion[0],2)-3*pow(e_ion[0],4);
  printf("e_ion = %e +/- %e , var = %e +/- %e\n",e_ion[0],sqrt(var/ns),var,sqrt(dvar/ns));

  free(coeff); free(psi);
  return 1;
}



